Active Anomaly Detection for time-domain discoveries

We present the first evidence that adaptive learning techniques can boost the discovery of unusual objects within astronomical light curve data sets. Our method follows an active learning strategy where the learning algorithm chooses objects which can potentially improve the learner if additional information about them is provided. This new information is subsequently used to update the machine learning model, allowing its accuracy to evolve with each new information. For the case of anomaly detection, the algorithm aims to maximize the number of scientifically interesting anomalies presented to the expert by slightly modifying the weights of a traditional Isolation Forest (IF) at each iteration. In order to demonstrate the potential of such techniques, we apply the Active Anomaly Discovery (AAD) algorithm to 2 data sets: simulated light curves from the PLAsTiCC challenge and real light curves from the Open Supernova Catalog. We compare the AAD results to those of a static IF. For both methods, we performed a detailed analysis for all objects with the ~2% highest anomaly scores. We show that, in the real data scenario, AAD was able to identify ~80\% more true anomalies than the IF. This result is the first evidence that AAD algorithms can play a central role in the search for new physics in the era of large scale sky surveys.

==> notebooks/eval_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Using matplotlib backend: agg\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib\n",
    "from matplotlib import rcParams,rc\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.ticker as ticker\n",
    "from matplotlib.ticker import AutoMinorLocator, MultipleLocator\n",
    "\n",
    "# Plot Setup\n",
    "rcParams['font.size'] = 14.\n",
    "rcParams['xtick.direction'] = 'in'\n",
    "rcParams['ytick.direction'] = 'in'\n",
    "rcParams['xtick.top'] = True\n",
    "rcParams['ytick.right'] = True\n",
    "rcParams['legend.frameon'] = False\n",
    "font = {'family': 'normal', 'size': 14}\n",
    "rc('axes', linewidth=1)\n",
    "rc(\"text\", usetex=True)\n",
    "rc('font', family='serif')\n",
    "rc('font', serif='Times')\n",
    "rc('legend', fontsize=14)\n",
    "rc('xtick.major', size=4, width=1)\n",
    "rc('ytick.major', size=4, width=1)\n",
    "rc('xtick.minor', size=3, width=1)\n",
    "rc('ytick.minor', size=3, width=1)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "gp=pd.read_csv(\"plotGP.dat\", header=None, names=[\"Cont\",\"Prec\"])\n",
    "aad=pd.read_csv(\"plotAAD.dat\", header=None, names=[\"Cont\",\"Prec\"])\n",
    "rand=pd.read_csv(\"plotrand.dat\", header=None, names=[\"Cont\",\"Prec\"])\n",
    "\n",
    "gmm=pd.read_csv(\"plotGMM.dat\", header=None, names=[\"Cont\",\"Prec\"])\n",
    "lof=pd.read_csv(\"plotLOF.dat\", header=None, names=[\"Cont\",\"Prec\"])\n",
    "svm=pd.read_csv(\"plotSVM.dat\", header=None, names=[\"Cont\",\"Prec\"])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fcb7c590ef0>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(6,4))\n",
    "fig.subplots_adjust(left=0.12, bottom=.12, right=0.97, top=0.97)\n",
    "ax = fig.add_subplot(111)\n",
    "ax.plot(rand['Cont'], rand['Prec'], '-o', markersize=3.5, label=\"Random sampling\")\n",
    "ax.plot(gp['Cont'], gp['Prec'], '-o', markersize=3.5, label=\"Isolation forest\")\n",
    "ax.plot(aad['Cont'], aad['Prec'], '-o', markersize=3.5, label=\"AAD\")\n",
    "#plt.tight_layout()\n",
    "\n",
    "#ax.plot(gmm['Cont'], gmm['Prec'], '-o', markersize=3.5, label=\"GMM\")\n",
    "#ax.plot(lof['Cont'], lof['Prec'], '-o', markersize=3.5, label=\"LOF\")\n",
    "#ax.plot(svm['Cont'], svm['Prec'], '-o', markersize=3.5, label=\"SVM\")\n",
    "\n",
    "\n",
    "#plt.xlim((0,20))\n",
    "plt.xlabel(\"Number of candidates\")\n",
    "ax.xaxis.set_minor_locator(MultipleLocator(5.))\n",
    "plt.ylabel(\"Fraction of anomalies\")\n",
    "ax.legend()\n",
    "plt.savefig('eval_plot.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

